Self-Distillation Amplifies Regularization in Hilbert Space

Knowledge distillation introduced in the deep learning context is a method to transfer knowledge from one architecture to another. In particular, when the architectures are identical, this is called self-distillation. The idea is to feed in predictions of the trained model as new target values for retraining (and iterate this loop possibly a few times). It has been empirically observed that the self-distilled model often achieves higher accuracy on held out data. Why this happens, however, has been a mystery: the self-distillation dynamics does not receive any new information about the task and solely evolves by looping over training. To the best of our knowledge, there is no rigorous understanding of this phenomenon. This work provides the first theoretical analysis of self-distillation. We focus on fitting a nonlinear function to training data, where the model space is Hilbert space and fitting is subject to $\ell_2$ regularization in this function space. We show that self-distillation iterations modify regularization by progressively limiting the number of basis functions that can be used to represent the solution. This implies (as we also verify empirically) that while a few rounds of self-distillation may reduce over-fitting, further rounds may lead to under-fitting and thus worse performance.

==> code/code_self_distillation.py <==
# Copyright 2020 Self-Distillation Authors.


# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at

# https://www.apache.org/licenses/LICENSE-2.0

# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# This code has been tested on Colab using Tensorflow version 1.15.0,
# Keras version 2.2.5, and numpy version 1.17.5

import tensorflow as tf
from tensorflow import keras
tf.enable_eager_execution()

# the main loss function for training with self-distillation
def self_distillation_loss(labels, logits, model, reg_coef, teacher=None, data=None):
  if teacher is None:
    main_loss = tf.reduce_mean(tf.squared_difference(labels, 
                                                     tf.nn.softmax(logits)))
  else:
    main_loss = tf.reduce_mean(tf.squared_difference(tf.nn.softmax(teacher(data)), 
                                                     tf.nn.softmax(logits)))
  reg_loss = reg_coef*tf.add_n([tf.nn.l2_loss(w) for w in model.trainable_weights])
  total_loss = main_loss + reg_loss
  return total_loss

def get_metrics(model, x_test, y_test, teacher=None):
  y_test_pred = model.predict(x_test)
  acc = tf.reduce_mean(tf.cast(tf.nn.in_top_k(y_test_pred, tf.argmax(y_test, axis=1), 
                                              k=1), tf.float32))
  loss = self_distillation_loss(y_test, y_test_pred, model, reg_coef, teacher, x_test)
  return acc.numpy(), loss.numpy()
  
def get_cifar10():
  (x_train, y_train), (x_test, y_test) = keras.datasets.cifar10.load_data()
  x_train, x_test = x_train.astype('float32') / 255.,  x_test.astype('float32') / 255.
  y_train, y_test = keras.utils.to_categorical(y_train, 10), keras.utils.to_categorical(y_test, 10)
  return  x_train, y_train, x_test, y_test
  
def get_resnet_model():
  return keras.applications.resnet.ResNet50(
      include_top=True, weights=None, input_tensor=None, 
      input_shape=[32, 32, 3], classes=10)

# the main training procedure for single step of self-distillation
def self_distillation_train(model, train_dataset, optimizer, reg_coef=1e-5, 
                            epochs=60, teacher=None):
  for epoch in range(epochs):
    print('Start of epoch %d' % (epoch,))
    for iter, (x_batch_train, y_batch_train) in enumerate(train_dataset):
      with tf.GradientTape() as tape:
        logits = model(x_batch_train, training=True)
        loss_value = self_distillation_loss(y_batch_train, logits, model, 
                                            reg_coef, teacher, x_batch_train)
      grads = tape.gradient(loss_value, model.trainable_weights)
      optimizer.apply_gradients(zip(grads, model.trainable_weights))
    if verbose and epoch % 2 == 0:
        acc, loss = get_metrics(model, x_test, y_test, teacher)
        print('epoch %d test accuracy %s and loss %s (for 1 batch)' % (epoch, acc, loss))
  return model

# hyperparameters
batch_size = 16
epochs = 20  # ~64000*16/5000
reg_coef = 1e-4
learning_rate = 1e-3

# self-distillation parameters
distillation_steps = 10
verbose = True

# reading data  
x_train, y_train, x_test, y_test = get_cifar10()
train_dataset = tf.data.Dataset.from_tensor_slices((x_train, y_train))
train_dataset = train_dataset.shuffle(buffer_size=1024).batch(batch_size)

# self-distillation steps
teacher = None
test_accs = []
for step in range(distillation_steps):
  model = get_resnet_model()
  optimizer = keras.optimizers.Adam(learning_rate=learning_rate)
  model = self_distillation_train(model, train_dataset, optimizer, 
                                  reg_coef, epochs, teacher)
  acc, loss = get_metrics(model, x_test, y_test, teacher)
  test_accs.append(acc)
  print('distillation step %d, test accuracy %f and loss %f ' % (step, acc, loss))
  teacher = model
  
